A Computational Method for $H_2$-optimal Estimator and State Feedback Controller Synthesis for PDEs

In this paper, we present solvable, convex formulations of $H_2$-optimal state estimation and state-feedback control problems for a general class of linear Partial Differential Equations (PDEs) with one spatial dimension. These convex formulations are derived by using an analysis and control framework called the `Partial Integral Equation' (PIE) framework, which utilizes the PIE representation of infinite-dimensional systems. Since PIEs are parameterized by Partial Integral (PI) operators that form an algebra, $H_2$-optimal estimation and control problems for PIEs can be formulated as Linear PI Inequalities (LPIs). Furthermore, if a PDE admits a PIE representation, then the stability and $H_2$ performance of the PIE system implies that of the PDE system. Consequently, the optimal estimator and controller obtained for a PIE using LPIs provide the same stability and performance when applied to the corresponding PDE. These LPI optimization problems can be solved computationally using semi-definite programming solvers because such problems can be formulated using Linear Matrix Inequalities by using positive matrices to parameterize a cone of positive PI operators. We illustrate the application of these methods by constructing observers and controllers for some standard PDE examples.

==> code/controllability_test.m <==
pvar s theta t;
pde = sys(); x=state('pde'); z= state('out'); w = state('in');
eq = [diff(x,t)==diff(x,s)+w; subs(x,s,0)==0; z==int(x,s,[0,1])];
eq2 = [diff(x,t)==diff(x,s,2)+w; subs(x,s,0)==0;subs(x,s,1)==0; z==int(x,s,[0,1])];
eq3 = [diff(x,t,2)==diff(x,s,2)+w; subs(x,s,0)==0;subs(x,s,1)==0; z==int(x,s,[0,1])];
pde = addequation(pde,eq);
pie = convert(pde);
%%
st = lpisettings('heavy');
st.eppos = 1e-2;
st.sos_opts.solver = 'mosek';
st.options2.exclude = [0,0,0,0];
st.options3.exclude = [0,0,0,0];
[prog,lam,W] = PIETOOLS_controllability(pie,st);
%%
opvar I; I.dim = pie.T.dim; I.P = eye(size(I.P));I.R.R0 = eye(size(I.R.R0));
xi = lam*I; yi = W;
F = @(x,y) 0.2*(pie.B1*pie.B1'+(pie.A-I)*x*(pie.A-I)'+0.5*(pie.T+pie.A+I)*x*(pie.T+pie.A+I)'...
            -pie.A*y*pie.A'-0.5*(pie.T-pie.A+I)*y*(pie.T-pie.A+I)');

tol = 2e-5;
for i=1:20
    xtmp = F(xi,yi);
    ytmp = F(yi,xi);
    xi = xtmp; yi = ytmp;
    if xi.eq(yi,tol)
        Pc = xi;
        break
    end    
end
%%
uk = 0*s+1;
for k=1:20
    tmp = Pc.R.R0*uk+int(Pc.R.R1*subs(uk,s,theta),theta,0,s)...
            +int(Pc.R.R2*subs(uk,s,theta),theta,s,1)';
    diffu = uk-tmp;
    uk = tmp;
    if max(abs(diffu.coeff(:)))< tol
        break
    end
end

==> code/eb.m <==
pvar s theta t;
x = state('pde',2); z = state('out',2); w = state('in'); u = state('in');
eq = [diff(x,t)==[0,-0.1;1,0]*diff(x,s,2)+[(s^2-s);0]*w+[1;0]*u; [1,0]*subs(x,s,0)==0;[1,0]*subs(diff(x,s),s,0)==0;
         [0,1]*subs(x,s,1)==0;[0,1]*subs(diff(x,s),s,1)==0;
         z==[int([0,(1-s^2-s)]*x,s,[0,1]);u]];
pde = sys(); pde = addequation(pde, eq);
pde = setControl(pde,u);
pie = convert(pde);
%%
st = lpisettings('veryheavy');

st.options2.exclude = [0,0,0,0];
st.options3.exclude = [0,0,0,0];
st.sos_opts.solver = 'mosek';
st.eppos = 1e-1;

[prog,K,gam,P,Z] = PIETOOLS_H2_control(pie,st);
%% reduce polynomial degrees
Nmx = 8;
XX = linspace(0,1,1000);
Knew = K;
for i=1:2
YY = double(subs(K.Q1(i),s,XX));
p = polyfit(XX,YY,Nmx);
KnewQ1 = p(end:-1:1)*monomials(s,0:Nmx);
plot(XX,YY,'-x'); hold on;
plot(XX,double(subs(KnewQ1,s,XX))); hold off;
Knew.Q1(i) = KnewQ1;
end
pie_cl = closedLoopPIE(pie,Knew);
pie_cl.dim = 1;
%% Simulate
syms sx st;
opts.tf = 10;
opts.dt = 0.02;
opts.N = 8;
opts.plot = 'no';
inp.w = 0;
inp.ic.ODE = [];
inp.ic.PDE = [1;0*sx];
[sol_ol,grid] = PIESIM(pie,opts,inp,[0,0,2]);
% opts.dt = 2;
[sol_cl,grid] = PIESIM(pie_cl,opts,inp,[0,0,2]);

%% Extract actual solution at each time step and defining discretized variables.
tval_ol =sol_ol.timedep.dtime;
tval = sol_cl.timedep.dtime;
pde_ol = reshape(sol_ol.timedep.pde(:,1,:),opts.N+1,[]);
pde_cl = reshape(sol_cl.timedep.pde(:,1,:),opts.N+1,[]);
z_ol =sol_ol.timedep.regulated;
z_cl =sol_cl.timedep.regulated;
wval=double(subs(inp.w,st,tval));

% Plots of open-loop system.
figure(1);
subplot(1,2,1);
surf(tval_ol,grid.phys,pde_ol,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}_1(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}_1(t,s)$','FontSize',15,'Interpreter','latex');
% title('Open loop zero-state response','Interpreter','latex','FontSize',15);
subplot(1,2,2);
surf(tval,grid.phys,pde_cl,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}_1(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}_1(t,s)$','FontSize',15,'Interpreter','latex');
% title('Closed loop zero-state response','Interpreter','latex','FontSize',15);

figure(2);
plot(tval,wval,'k-.',tval,z_cl(1,:),'r',tval,z_cl(2,:),'g','LineWidth',2)
grid on
box on
set(gcf, 'Color', 'w');
legend('$w(t)$','$z_1(t)=\int \mathbf{x}(t,s)ds$','$z_2(t) = u(t)$','Interpreter','latex','FontSize',15)
xlabel('$t$','FontSize',15,'Interpreter','latex');    
ylabel('$z(t)$','FontSize',15,'Interpreter','latex');
title('Closed loop zero-state output','Interpreter','latex','FontSize',15);

==> code/eb_observer.m <==
pvar s theta t;
x = state('pde',2); z = state('out'); w = state('in'); y = state('out');
eq = [diff(x,t)==[0,-0.1;1,0]*diff(x,s,2)+[(s^2-s);0]*w; [1,0]*subs(x,s,0)==0;[1,0]*subs(diff(x,s),s,0)==0;
         [0,1]*subs(x,s,1)==0;[0,1]*subs(diff(x,s),s,1)==0;z==int([0,(1-s^2-s)]*x,s,[0,1]); y==[1,0]*subs(x,s,1)+w];
pde = sys(); pde = addequation(pde, eq);
pde = setObserve(pde,y);
pie = convert(pde);
%%
st = lpisettings('veryheavy');

st.options2.exclude = [0,0,0,0];
st.options3.exclude = [0,0,0,0];
st.sos_opts.solver = 'mosek';
st.eppos = 1e-1;
st.epneg = 2e-2;

[prog,L,gam,P,Z] = PIETOOLS_H2_observe(pie,st);
%% reduce polynomial degrees
Nmx = 8;
XX = linspace(0,1,1000);
Lnew = L;
for i=1:2
YY = double(subs(L.Q2(i),s,XX));
p = polyfit(XX,YY,Nmx);
LnewQ2 = p(end:-1:1)*monomials(s,0:Nmx);
figure;
plot(XX,YY,'-x'); hold on;
plot(XX,double(subs(LnewQ2,s,XX))); hold off;
Lnew.Q2(i) = LnewQ2;
end
pie_cl = closedLoopPIE(pie,Lnew,'observer');
% pie_cl.dim = 1;
%% Simulate
syms st sx;
opts.N = 8;
opts.plot = 'no';
inp.w = 0;
inp.ic.ODE = [];
inp.ic.PDE = [1; 0*sx;0;0];
% [sol_ol,grid] = PIESIM(pie,opts,inp,[0,0,1]);
opts.tf = 20;
opts.dt = 0.042;
[sol_cl,grid] = PIESIM(pie_cl,opts,inp,[0,0,4]);


%% Extract actual solution at each time step and defining discretized variables.
tval_ol =sol_cl.timedep.dtime;
tval = sol_cl.timedep.dtime;
pde_ol = reshape(sol_cl.timedep.pde(:,1,:),opts.N+1,[]);
pde_cl = reshape(sol_cl.timedep.pde(:,3,:),opts.N+1,[]);
z_ol =sol_cl.timedep.regulated(1,:);
z_cl =sol_cl.timedep.regulated(2,:);
wval=double(subs(inp.w,st,tval));

% Plots of open-loop system.
figure(1);
subplot(1,2,1);
surf(tval_ol,grid.phys,pde_cl-pde_ol,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{e}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{e}(t,s)$','FontSize',15,'Interpreter','latex');
% title('Observer error response','Interpreter','latex','FontSize',15);

subplot(1,2,2);
plot(tval,z_cl-z_ol,'r','LineWidth',2)
grid on
box on
set(gcf, 'Color', 'w');
legend('$z(t)=\mathbf{e}(t,1)$','Interpreter','latex','FontSize',15)
xlabel('$t$','FontSize',15,'Interpreter','latex');    
ylabel('$z(t)$','FontSize',15,'Interpreter','latex');
% title('Regulated output of error system','Interpreter','latex','FontSize',15);

==> code/react_diff_control.m <==
pvar s theta t;
x = state('pde'); z = state('out',2); w = state('in'); u = state('in'); y = state('out');
eq = [diff(x,t)==3*x+(s^2+0.2)*diff(x,s,2)+s*u+s*w; subs(x,s,0)==0; subs(diff(x,s),s,1)==0;
         z==[int(x,s,[0,1]); u];y==subs(x,s,1)+w];
pde = sys(); pde = addequation(pde, eq);
pde = setControl(pde,u);
pde = setObserve(pde,y);
pie = convert(pde);
%%
st = lpisettings('heavy');

st.options2.exclude = [0,0,0,0];
st.options3.exclude = [0,0,0,0];
st.sos_opts.solver = 'mosek';
st.eppos = 1e-2;

[prog,K,gam,P,Z] = PIETOOLS_H2_control(pie,st);
%% reduce polynomial degrees
figure;
Nmx = 8;
XX = linspace(0,1,1000);
YY = double(subs(K.Q1,s,XX));
p = polyfit(XX,YY,Nmx);
KnewQ1 = p(end:-1:1)*monomials(s,0:Nmx);
plot(XX,YY,'-x'); hold on;
plot(XX,double(subs(KnewQ1,s,XX))); hold off;
Knew = K;
Knew.Q1 = KnewQ1;
pie_cl = closedLoopPIE(pie,Knew);
pie_cl.dim = 1;
%% Simulate
syms st sx;
opts.tf = 5;
opts.dt = 0.01;
opts.N = 6;
opts.plot = 'no';
inp.w = 0;
inp.ic.ODE = [];
inp.ic.PDE = 1;
[sol_ol,grid] = PIESIM(pie,opts,inp,[0,0,1]);
opts.tf = 5;
% opts.dt = 2;
[sol_cl,grid] = PIESIM(pie_cl,opts,inp,[0,0,1]);

%% Extract actual solution at each time step and defining discretized variables.
tval_ol =sol_ol.timedep.dtime;
tval = sol_cl.timedep.dtime;
pde_ol = reshape(sol_ol.timedep.pde(:,1,:),opts.N+1,[]);
pde_cl = reshape(sol_cl.timedep.pde(:,1,:),opts.N+1,[]);
z_ol =sol_ol.timedep.regulated;
z_cl =sol_cl.timedep.regulated;
wval=double(subs(inp.w,st,tval));

% Plots of open-loop system.
figure(1);
subplot(1,2,1);
surf(tval_ol,grid.phys,pde_ol,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
% title('Initial condition response without control','Interpreter','latex','FontSize',15);
subplot(1,2,2);
surf(tval,grid.phys,pde_cl,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
% title('Closed loop initial condition response','Interpreter','latex','FontSize',15);

figure(2);
plot(tval,wval,'k-.',tval,z_cl(1,:),'r',tval,z_cl(2,:),'g','LineWidth',2)
grid on
box on
set(gcf, 'Color', 'w');
legend('$w(t)$','$z_1(t)=\int \mathbf{x}(t,s)ds$','$z_2(t) = u(t)$','Interpreter','latex','FontSize',15)
xlabel('$t$','FontSize',15,'Interpreter','latex');    
ylabel('$z(t)$','FontSize',15,'Interpreter','latex');
title('Closed loop zero-state output','Interpreter','latex','FontSize',15);

==> code/react_diff_observer.m <==
pvar s theta t;
x = state('pde'); z = state('out'); w = state('in'); y = state('out');
eq = [diff(x,t)==3*x+(s^2+0.2)*diff(x,s,2)+0.5*s^2*w; subs(x,s,0)==0; subs(diff(x,s),s,1)==0;
         z==int(x,s,[0,1]); y==subs(x,s,1)+w];
pde = sys(); pde = addequation(pde, eq);
pde = setObserve(pde,y);
pie = convert(pde);
%%
st = lpisettings('heavy');

st.options2.exclude = [0,0,0,0];
st.options3.exclude = [0,0,0,0];
st.sos_opts.solver = 'mosek';
st.eppos = 5e-1;
st.epneg = 2e-1;

[prog,L,gam,P,Z] = PIETOOLS_H2_observe(pie,st);
%% reduce polynomial degrees
figure;
Nmx = 8;
XX = linspace(0,1,1000);
YY = double(subs(L.Q2,s,XX));
p = polyfit(XX,YY,Nmx);
LnewQ2 = p(end:-1:1)*monomials(s,0:Nmx);
plot(XX,YY,'-x'); hold on;
plot(XX,double(subs(LnewQ2,s,XX))); hold off;
Lnew = L;
Lnew.Q2 = LnewQ2;
pie_cl = closedLoopPIE(pie,Lnew,'observer');
pie_cl.dim = 1;
%% Simulate
syms st sx;
opts.N = 8;
opts.plot = 'no';
inp.w = 0;
inp.ic.ODE = [];
inp.ic.PDE = [1; 0*sx];
% [sol_ol,grid] = PIESIM(pie,opts,inp,[0,0,1]);
opts.tf = 10;
opts.dt = 0.02;
[sol_cl,grid] = PIESIM(pie_cl,opts,inp,[0,0,2]);


%% Extract actual solution at each time step and defining discretized variables.
tval_ol =sol_cl.timedep.dtime;
tval = sol_cl.timedep.dtime;
pde_ol = reshape(sol_cl.timedep.pde(:,1,:),opts.N+1,[]);
pde_cl = reshape(sol_cl.timedep.pde(:,2,:),opts.N+1,[]);
z_ol =sol_cl.timedep.regulated(1,:);
z_cl =sol_cl.timedep.regulated(2,:);
wval=double(subs(inp.w,st,tval));

% Plots of open-loop system.
figure(1);
subplot(1,2,1);
surf(tval_ol,grid.phys,pde_cl-pde_ol,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
% title('Observer error response','Interpreter','latex','FontSize',15);

subplot(1,2,2);
plot(tval,z_cl-z_ol,'r','LineWidth',2)
grid on
box on
set(gcf, 'Color', 'w');
legend('$z(t)=\int_0^1 \mathbf{x}_s(t,s)ds$','Interpreter','latex','FontSize',15)
xlabel('$t$','FontSize',15,'Interpreter','latex');    
ylabel('$z(t)$','FontSize',15,'Interpreter','latex');
% title('Regulated output of error system','Interpreter','latex','FontSize',15);

==> code/transport_control.m <==
pvar s theta t;
x = state('pde'); z = state('out',2); w = state('in'); u = state('in');
eq = [diff(x,t)==-diff(x,s)+s*w+u; subs(x,s,0)==0;
         z==[int(x,s,[0,1]);u]];
pde = sys(); pde = addequation(pde, eq);
pde = setControl(pde,u);
pie = convert(pde);
%%
st = lpisettings('heavy');

st.options2.exclude = [0,0,0,0];
st.options3.exclude = [0,0,0,0];
st.sos_opts.solver = 'mosek';
st.eppos = 1e-1;

[prog,K,gam,P,Z] = PIETOOLS_H2_control(pie,st);
%% reduce polynomial degrees
figure;
Nmx = 8;
XX = linspace(0,1,1000);
YY = double(subs(K.Q1,s,XX));
p = polyfit(XX,YY,Nmx);
KnewQ1 = p(end:-1:1)*monomials(s,0:Nmx);
plot(XX,YY,'-x'); hold on;
plot(XX,double(subs(KnewQ1,s,XX))); hold off;
Knew = K;
Knew.Q1 = KnewQ1;
pie_cl = closedLoopPIE(pie,Knew);
pie_cl.dim = 1;
%% Simulate
syms sx st;
opts.tf = 5;
opts.dt = 0.02;
opts.N = 6;
opts.plot = 'no';
inp.w = 0;
inp.ic.ODE = [];
inp.ic.PDE = 1+0*sx;
[sol_ol,grid] = PIESIM(pie,opts,inp,[0,0,1]);
opts.tf = 5;
% opts.dt = 2;
[sol_cl,grid] = PIESIM(pie_cl,opts,inp,[0,0,1]);

%% Extract actual solution at each time step and defining discretized variables.
tval_ol =sol_ol.timedep.dtime;
tval = sol_cl.timedep.dtime;
pde_ol = reshape(sol_ol.timedep.pde(:,1,:),opts.N+1,[]);
pde_cl = reshape(sol_cl.timedep.pde(:,1,:),opts.N+1,[]);
z_ol =sol_ol.timedep.regulated;
z_cl =sol_cl.timedep.regulated;
wval=double(subs(inp.w,st,tval));

% Plots of open-loop system.
figure(1);
subplot(1,2,1);
surf(tval_ol,grid.phys,pde_ol,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
% title('Open loop zero-state response','Interpreter','latex','FontSize',15);
subplot(1,2,2);
surf(tval,grid.phys,pde_cl,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
% title('Closed loop zero-state response','Interpreter','latex','FontSize',15);

figure(2);
plot(tval,wval,'k-.',tval,z_cl(1,:),'r',tval,z_cl(2,:),'g','LineWidth',2)
grid on
box on
set(gcf, 'Color', 'w');
legend('$w(t)$','$z_1(t)=\int \mathbf{x}(t,s)ds$','$z_2(t) = u(t)$','Interpreter','latex','FontSize',15)
xlabel('$t$','FontSize',15,'Interpreter','latex');    
ylabel('$z(t)$','FontSize',15,'Interpreter','latex');
title('Closed loop zero-state output','Interpreter','latex','FontSize',15);

==> code/transport_observer.m <==
pvar s theta t;
x = state('pde'); z = state('out'); w = state('in'); y = state('out');
eq = [diff(x,t)==-diff(x,s)+s*w; subs(x,s,0)==0;
         z==subs(x,s,1); y==int(x,s,[0,1])+w];
pde = sys(); pde = addequation(pde, eq);
pde = setObserve(pde,y);
pie = convert(pde);
%%
st = lpisettings('heavy');

st.options2.exclude = [0,0,0,0];
st.options3.exclude = [0,0,0,0];
st.sos_opts.solver = 'mosek';
st.eppos = 1e-1;

[prog,L,gam,P,Z] = PIETOOLS_H2_observe(pie,st);
%% reduce polynomial degrees
figure;
Nmx = 8;
XX = linspace(0,1,1000);
YY = double(subs(L.Q2,s,XX));
p = polyfit(XX,YY,Nmx);
LnewQ2 = p(end:-1:1)*monomials(s,0:Nmx);
plot(XX,YY,'-x'); hold on;
plot(XX,double(subs(LnewQ2,s,XX))); hold off;
Lnew = L;
Lnew.Q2 = LnewQ2;
pie_cl = closedLoopPIE(pie,Lnew,'observer');
pie_cl.dim = 1;
%% Simulate
syms st sx;
opts.N = 8;
opts.plot = 'no';
inp.w = 0;
inp.ic.ODE = [];
inp.ic.PDE = [1; 0*sx];
% [sol_ol,grid] = PIESIM(pie,opts,inp,[0,0,1]);
opts.tf = 2;
opts.dt = 0.02;
[sol_cl,grid] = PIESIM(pie_cl,opts,inp,[0,0,2]);


%% Extract actual solution at each time step and defining discretized variables.
tval_ol =sol_cl.timedep.dtime;
tval = sol_cl.timedep.dtime;
pde_ol = reshape(sol_cl.timedep.pde(:,1,:),opts.N+1,[]);
pde_cl = reshape(sol_cl.timedep.pde(:,2,:),opts.N+1,[]);
z_ol =sol_cl.timedep.regulated(1,:);
z_cl =sol_cl.timedep.regulated(2,:);
wval=double(subs(inp.w,st,tval));

% Plots of open-loop system.
figure(1);
subplot(1,2,1);
surf(tval_ol,grid.phys,pde_cl-pde_ol,'FaceAlpha',0.75,'Linestyle','--','FaceColor','interp','MeshStyle','row');
h=colorbar ;
colormap jet
box on
ylabel(h,'$\mathbf{x}(t,s)$','interpreter', 'latex','FontSize',15)
set(gcf, 'Color', 'w');
xlabel('$t$','FontSize',15,'Interpreter','latex');    ylabel('$s$','FontSize',15,'Interpreter','latex');
zlabel('$\mathbf{x}(t,s)$','FontSize',15,'Interpreter','latex');
% title('Observer error response','Interpreter','latex','FontSize',15);

subplot(1,2,2);
plot(tval,z_cl-z_ol,'r','LineWidth',2)
grid on
box on
set(gcf, 'Color', 'w');
legend('$z(t)=\mathbf{x}(t,1)$','Interpreter','latex','FontSize',15)
xlabel('$t$','FontSize',15,'Interpreter','latex');    
ylabel('$z(t)$','FontSize',15,'Interpreter','latex');
% title('Regulated output of error system','Interpreter','latex','FontSize',15);
